The ghosts of forgotten things: A study on size after forgetting

Forgetting is removing variables from a logical formula while preserving the constraints on the other variables. In spite of being a form of reduction, it does not always decrease the size of the formula and may sometimes increase it. This article discusses the implications of such an increase and analyzes the computational properties of the phenomenon. Given a propositional Horn formula, a set of variables and a maximum allowed size, deciding whether forgetting the variables from the formula can be expressed in that size is $D^p$-hard in $\Sigma^p_2$. The same problem for unrestricted propositional formulae is $D^p_2$-hard in $\Sigma^p_3$.

==> anc/README.md <==
minimize.py
============

Program used in the article:
The ghosts of forgotten things: A study on size after forgetting



==> anc/allminimal.py <==
analyze(
    'a clause may be superredundant but in all minimal equivalent formulae\n\n'
    'the only minimal formula equivalent to {a, a=b} is {a, b};\n'
    'therefore, a is in all minimal equivalent formulae;\n'
    'it is however superredundant: a and a=b imply b, which implies a',
    '-minimal',
    'a', 'a=b'
)



==> anc/allvariables.py <==
# similar to bothparts.py but c does not contain all variables of c1 v c2

analyze(
    'a v b v c v d is superirredundant before the split',
    'abcd', '-abe-cd', '-ea'
)

analyze(
    'but resolves with both parts: does not remain superirredundant',
    'abcd', '-abex', '-x-cd', '-ea'
)

analyze(
    'second shot: make it superirredundant by splitting',
    'aby', '-ycd', '-abex', '-x-cd', '-ea'
)


==> anc/alreadybefore.py <==
analyze(
    'splitting a clause does not make a clause superirredundant if any of\n'
    'its parts are already superredundant alone\n\n'
    'the original formula is F = {a v b, a = c};\n'
    'this run proves that a is superredundant in F u {a}',
    'a', 'ab', 'a=c'
)

analyze(
    'splitting a clause does not make a clause superirredundant if any of\n'
    'its parts are already superredundant alone\n\n'
    'this is the formula F after splitting a v b into a v x and -x v b;\n'
    'the first clause a v x is superredundant',
    'ax', '-xb', 'a=c'
)


==> anc/bothparts.py <==
analyze(
    'a clause may not maintain its superirredundancy if it resolves with\n'
    'both parts of the clause that is split\n\n'
    'this run shows a formula where the first clause a v b v c v d is\n'
    'superirredundant before splitting the second clause -a v b -c v d',
    'abcd', '-ab-cd', 'ae', '-e-a-c'
)

analyze(
    'a clause may not maintain its superirredundancy if it resolves with\n'
    'both parts of the clause that is split\n\n'
    'the first clause a v b v c v d resolves with both parts -a v b and\n'
    '-c v d of the second; it does not remain superirredundant after\n'
    'the split',
    'abcd', '-abx', '-x-cd', 'ae', '-e-a-c'
)

analyze(
    'a clause may not maintain its superirredundancy if it resolves with\n'
    'both parts of the clause that is split\n\n'
    'second shot: a v b v c v d is made superirredundant by splitting',
    'aby', '-ycd', '-abx', '-x-cd', 'ae', '-e-a-c'
)


==> anc/irredundantsuperredundant.py <==
analyze(
    'an irredundant clause may be superredundant\n\n'
    'a is superredundant but irredundant',
    'a', 'a->b', 'b->a'
)


==> anc/minimize.py <==
#!/usr/bin/env python3
#
# resolution closure of a CNF formula
# prime implicates
# redundant and superredundant clauses
# minimal formulae
# forget a variable, minimal expression of forget

import itertools
import sys


# make a formula from a collection of lists

def clause(s):
    if isinstance(s, list):
        return frozenset([frozenset(s)])
    elif '=' in s:
        h = s.split('=')
        return clause(h[0] + '->' + h[1]) | clause(h[1] + '->' + h[0])
    elif '->' in s:
        all = frozenset()
        body = set()
        sign = '-'
        for c in s:
            if c == '>':
                sign = ''
            elif c == '-':
                pass
            elif sign == '-':
                body |= {sign + c}
            else:
                all |= {frozenset(body | {sign + c})}
        return all
    else:
        all = frozenset()
        sign = ''
        for c in s:
            if c == '-':
                sign = '-'
            else:
                all |= {sign + c}
                sign = ''
        return frozenset({all})

def formula(*l):
    return set().union(*{clause(x) for x in l})


# print a formula 

def formulaprint(a, l = None, b = True):
    if l:
        print(l, end = '')
    if b:
        print('(' + str(formulasize(a)) + ')', '', end = '')
    for c in a:
        print('(' + ' '.join(c) + ')', '', end = '')
    print()


# print a set of formulae

def setprint(a, l = None, b = True):
    if l:
        print(l)
    for s in a:
        formulaprint(s, None, b)


# size of a formula, as total occurrencies of variables

def formulasize(a):
    return sum([len(x) for x in a])


# check whether a clause is a tautology

def tautology(c):
    for l in c:
        if '-' + l in c:
            return True
    return False


# resolve two clauses; emptyset if they don't resolve or resolve to a tautology

def resolve(a, b):
    for x in a:
        for y in b:
            if x == '-' + y or '-' + x == y:
                r = a.difference([x]).union(b.difference([y]))
                return set() if tautology(r) else set({r})
    return set()


# minimal (not containing others) clauses of a formula

def minimal(s):
   r = set()
   for c in s:
       for d in s:
           if d < c:
               break
       else:
           r |= {c}
   return r


# resolution closure, optionally minimized: close(s, True) = prime implicates

def close(s, minimize = False):
    n = minimal(s) if minimize else s.copy()
    r = set()
    while n != r:
        r = n.copy()
        for a in r:
           for b in r:
              n |= resolve(a, b)
        if minimize:
            n = minimal(n)
    return n


# redundant clauses of a formula

def redundant(s, r = None):
    res = set()
    m = close(s, True)
    for c in s if r == None else r:
        w = s.copy()
        w.remove(c)
        if m == close(w, True):
            res |= {c}
    return res


# superredundant clauses of a formula

def superredundant(s):
    return redundant(close(s), s)


# remove all clauses containing the variables v from the formula s
# same as forgetting if done on the resolution closure or prime implicates

def removevariables(s, v):
    res = set()
    for c in s:
        for x in v:
            if not x in c and not '-' + x in c:
                res |= {c}
    return res


# some equivalent formulae of same size or equal, including all minimal ones

def shorter(s, necessary = set()):
    res = set()
    m = close(s, True)
    q = list(m)
    t = itertools.chain.from_iterable(itertools.combinations(q, r) \
        for r in range(len(q)+1))
    for e in t:
        if not necessary.issubset(e):
            continue
        if len(e) > formulasize(s):
            break
        if formulasize(e) > formulasize(s):
            continue
        if m != close(frozenset(e), True):
            continue
        res |= {e}
    return res


# set of minimal-size formulae equivalent to a formula

def shortest(e):
    m = -1
    for s in e:
        if m == -1 or formulasize(s) < m:
            t = set({s})
            m = formulasize(s)
        if (formulasize(s) == m):
            t |= {s}
    return t


# analyze a formula

def analyze(d, *s):
    print('#################################################################')
    print('##', d.replace('\n', '\n## '))
    print()

    minimize = False
    if s[0] == '-minimal':
        minimize = True
        s = s[1:]
    x = None
    if s[0] == '-forget':
        x = s[1]
        s = s[2:]
    f = formula(*s)

    # resolution closure and prime implicates
    formulaprint(f, 'original formula:\n')
    r = close(f)
    formulaprint(r, 'resolution closure:\n')
    m = minimal(r)
    formulaprint(m, 'prime implicates:\n')

    # redundant and superredundant clauses
    print('==========')
    formulaprint(redundant(f), 'redundant clauses:\n', False)
    formulaprint(superredundant(f), 'superredundant clauses:\n', False)

    # determine minimal-size equivalent formulae
    if minimize:
        print('==========')
        print('size of formula:', formulasize(f))
        setprint(shortest(shorter(f)), 'minimal equivalent formulae:')
        # setprint(shortest(shorter(f, f - superredundant(f))), \
        #    'minimal equivalent formulae:')

    # forget x
    if (x == None or x == ''):
        print()
        return
    print('==========')
    f = removevariables(m, x)
    formulaprint(f, 'forgetting ' + ', '.join(x) + ':\n')
    setprint(shortest(shorter(f)), 'minimal equivalent formulae:')
    print()


# do not analyze a formula

def donotanalyze(d, x, *s):
    return


# commandline arguments

if len(sys.argv) <= 1 or sys.argv[1] == '-h':
    if len(sys.argv) <= 1:
        print('no argument')
    print('usage:')
    print('\tminimize.py [-t] testfile.py')
    print('\tminimize.py -f [-minimal] [-forget var] clause clause...' )
    print('\t\tclause: ab->c, ab=c, abc (= a or b or c)')
elif sys.argv[1] == '-f':
    analyze('cmdline formula', *sys.argv[2:])
elif sys.argv[1] == '-t':
    exec(open(sys.argv[2]).read())
else:
    exec(open(sys.argv[1]).read())



==> anc/notsetvalue.py <==
analyze(
    'the lemma of setting value does not work if the formula contains c v -x'
    '\n\n'
    'this run shows that a is superredundant in {a v -x, a, x};\n'
    'replacing x with true turns the formula into {a} alone, where a is\n'
    'instead superirredundant',
    'a-x', 'a', 'x'
)



==> anc/outresolve.py <==
analyze(
    'resolving out is not minimally forgetting: '
    'may generate redundant clauses\n\n'
    'this run shows that {a v b v x, -x v c, a v c} is minimal and that\n'
    'forgetting x is expressed by {a v c}; resolving out x also generates\n'
    'a v b v c, where b is redundant (not shown by this run)',
    '-minimal',
    '-forget', 'x',
    'abx', '-xc', 'ac'
)

analyze(
    'resolving out is not minimally forgetting: '
    'may generate redundant literals\n\n'
    'the difference from the previous example is that the clause generated\n'
    'by resolving x out is not redundant but contains a redundant literal:\n'
    'resolving out x produces a v b v c; '
    'the clauses a v y and -y v b v -c imply\na v b v -c; '
    'therefore, a v b follows; '
    'this proves that c is redundant\nin a v b v c\n\n'
    'this run shows that the original formula is minimal and that\n'
    'forgetting x is expressed by {a v b, a v y, -y v b v -c}',
    '-minimal',
    '-forget', 'x',
    'ax', '-xbc', 'ay', '-yb-c'
)


analyze(
    'resolving out may generate irredundant but non-minimal formulae\n\n'
    'this run shows only that the formula is minimal',
    '-minimal',
    'a->b', 'a->c', 'a-b-c',
    'bx', '-xd',
    'cd'
)
analyze(
    'resolving out may generate irredundant but non-minimal formulae\n\n'
    'the formula in this run is obtained by resolving x out from the\n'
    'previous: it is irredundant but not minimal',
    '-minimal',
    'a->b', 'a->c', 'a-b-c',
    'bd',
    'cd'
)



==> anc/resolutionnotminimal.py <==
analyze(
    'resolution may generate clauses that are not minimal\n\n'
    'a v b v e and -e v c v d resolve into a v b v c v d,\n'
    'which is not minimal since the formula also contains a v b v c',
    'abc', 'abe', '-ecd'
)


==> anc/setvaluenoresolution.py <==
analyze(
    'the set-value and no-resolution lemmas prove a v b superirredundant\n'
    'in {a v b, b v c, -b v -d, -c v d v e}; this run confirms that',
    'ab', 'bc', '-b-d', '-cde'
)


==> anc/split.py <==
analyze(
    'an example of splitting a clause\n\n'
    'a formula that contains a superredundant clause: a v b v c',
    'abc', '-ad', '-cd', '-dac'
)

analyze(
    'an example of splitting a clause\n\n'
    'the formula where a v b v c is split into a v b v x and -x v c:\n'
    'the new clauses are superirredundant, the others remain so',
    'abx', '-xc', '-ad', '-cd', '-dac'
)



==> anc/superredundantminimal.py <==
analyze(
    'a minimal formula comprising only superredundand clauses\n\n'
    'the formula is a loop of variables: a->b->c->a; it is minimal, as is\n'
    'its equivalent opposite loop c->b->a->c; equivalence makes all clauses\n'
    'superredundant\n'
    'this formula not only shows that a superredundant clause may be\n'
    'in a minimal formula, but also that all clauses of a minimal formula\n'
    'may be superredundant',
    '-minimal',
    'a->b', 'b->c', 'c->a'
)


==> anc/test1.py <==
analyze(
    'an example',
    '-minimal',
    '-forget', 'b',
    'ab->c', 'bc', 'cd=e'
)


==> anc/test2.py <==
analyze(
    'an example with equality = ',
    '-minimal',
    '-forget', 'x',
    'y=xz'
)

